Four-gluon scattering at three loops, infrared structure and Regge limit

We compute the three-loop four-gluon scattering amplitude in maximally supersymmetric Yang-Mills theory, including its full color dependence. Our result is the first complete computation of a non-planar four-particle scattering amplitude to three loops in four-dimensional gauge theory and consequently provides highly non-trivial data for the study of non-planar scattering amplitudes. We present the amplitude as a Laurent expansion in the dimensional regulator to finite order, with coefficients composed of harmonic poly-logarithms of uniform transcendental weight, and simple rational prefactors. Our computation provides an independent check of a recent result for three-loop corrections to the soft anomalous dimension matrix that predicts the general infrared singularity structure of massless gauge theory scattering amplitudes. Taking the Regge limit of our result, we determine the three-loop gluon Regge trajectory. We also find agreement with very recent predictions for sub-leading logarithms.

==> N4P4L3_amplitude_H.m <==
{((-4*I)*K)/x - (((4*I)/3)*K*nc*Pi^2*\[Alpha])/x - 
  (((37*I)/360)*K*nc^2*Pi^4*\[Alpha]^2)/x - (((13*I)/15)*K*Pi^4*\[Alpha]^2)/
   (1 + x) + (((1159*I)/22680)*K*nc*Pi^6*\[Alpha]^3)/(1 + x) - 
  (((2483*I)/408240)*K*nc^3*Pi^6*\[Alpha]^3)/(1 + x) - 
  (((103*I)/756)*K*nc*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  (((2483*I)/408240)*K*nc^3*Pi^6*\[Alpha]^3)/(x*(1 + x)) + 
  ((30*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-4}, x])/x - ((8*I)*K*\[Alpha]^2*HPL[{-4}, x])/
   (1 + x) - (((7*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((107*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) - 
  (8*K*Pi*\[Alpha]^2*HPL[{-3}, x])/x + (8*K*Pi*\[Alpha]^2*HPL[{-3}, x])/
   (1 + x) - (14*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*(1 + x)) + 
  (25*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(18*x*(1 + x)) - 
  (I*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/x + 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  (((29*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) - 
  (((233*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) + 
  (7*K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) + 
  (2*K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*(1 + x)) - 
  (77*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(180*(1 + x)) + 
  (1009*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(1080*x*(1 + x)) - 
  (8*K*Pi^3*\[Alpha]^2*HPL[{0}, x])/(3*(1 + x)) + 
  (K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(9*(1 + x)) - 
  (11*K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(60*x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) + 
  ((30*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  (((97*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) - 
  (62*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) + 
  (34*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*(1 + x)) + 
  (97*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*x*(1 + x)) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) + 
  (((58*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  (34*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) + 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/x + 
  ((8*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/(1 + x) - 
  (((109*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((77*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/x - 
  ((8*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((5*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) - 
  (((55*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) + 
  ((7*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) + 
  (12*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, -2}, x])/x + 
  ((4*I)*K*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  (((13*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  (((4*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x - 
  (4*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) + 
  (40*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) - 
  (5*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(18*x*(1 + x)) - 
  (6*K*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x + (4*K*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/
   (1 + x) - (8*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) - 
  ((19*I)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) - 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) + 
  (26*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -3}, x])/x - 
  ((I/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) + 
  (((73*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) - 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/x + 
  (4*K*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) + 
  (3*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(1 + x) + 
  (35*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(6*x*(1 + x)) + 
  (((47*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) + 
  (((181*I)/45)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) + 
  ((3*I)*K*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x - 
  ((6*I)*K*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) - 
  (((151*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((347*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/x - 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (((131*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) + 
  (((2*I)/3)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  (((62*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  (((97*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) + 
  (((58*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (74*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) - 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) + 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) + 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*(1 + x)) + 
  (58*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) + 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) + 
  ((7*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) + 
  (((22*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) + 
  (((13*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) + 
  (68*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) - 
  (26*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) + 
  (22*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*(1 + x)) + 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*x*(1 + x)) + 
  (((61*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) - 
  (32*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((137*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((35*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x + 
  ((4*I)*K*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((34*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((19*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x - 
  (((11*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) - 
  (((25*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) + 
  ((26*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) - 
  ((19*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) - 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  (((35*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  (((52*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) + 
  (14*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (35*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*(1 + x)) + 
  (52*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*x*(1 + x)) - 
  (((5*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -2, -1}, x])/x + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((35*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) - 
  ((I/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x + 
  (((29*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((23*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) - 
  ((10*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x + 
  ((12*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((53*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((49*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x - 
  (5*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(1 + x) - 
  (9*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(x*(1 + x)) - 
  (10*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x + 
  (12*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) - 
  (2*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (95*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x - 
  (3*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(1 + x) - 
  (55*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x - 
  (8*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) + 
  (14*K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) + 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (((74*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) - 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  (((26*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) + 
  (((22*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) + 
  (((13*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) + 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  (((61*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((65*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) - 
  (136*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) + 
  (64*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) - 
  (85*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) - 
  (65*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (61*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) + 
  (7*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((14*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  (((35*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  (((52*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  (((14*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) - 
  (((5*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((7*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  (34*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) + 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (3*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (7*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) - 
  (5*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) - 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*x*(1 + x)) - 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x - 
  (((46*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((46*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((10*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x + 
  ((12*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((109*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  (((211*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((7*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((47*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) - 
  ((5*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) - 
  (((131*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) + 
  (((11*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((136*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) + 
  (((64*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((65*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((22*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((34*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((7*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) - 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) - 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) - 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((52*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) + 
  (44*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (44*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (52*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (68*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(1 + x) + 
  (46*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(1 + x) - 
  (68*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (30*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) + 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((44*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((44*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((52*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((22*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((34*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) + 
  (((40*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((38*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (6*K*Pi*\[Alpha]^2*Zeta[3])/x + (25*K*nc*Pi^3*\[Alpha]^3*Zeta[3])/
   (6*(1 + x)) + (11*K*nc*Pi^3*\[Alpha]^3*Zeta[3])/(2*x*(1 + x)) + 
  ((21*I)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  (24*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(1 + x) + 
  (127*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((181*I)/6)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((323*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/x - 
  (((139*I)/6)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) + 
  ((I/36)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((17*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/36)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((61*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  (((65*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (154*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*(1 + x)) - 
  (154*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (122*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (29*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(1 + x) + 
  (37*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  (((106*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((24*I)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((I/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((7*I)*K*nc*\[Alpha]^3*Zeta[3]^2)/(1 + x) + 
  (((17*I)/18)*K*nc^3*\[Alpha]^3*Zeta[3]^2)/(1 + x) + 
  ((3*I)*K*nc*\[Alpha]^3*Zeta[3]^2)/(x*(1 + x)) + 
  (((17*I)/18)*K*nc^3*\[Alpha]^3*Zeta[3]^2)/(x*(1 + x)) + 
  (76*K*nc*Pi*\[Alpha]^3*Zeta[5])/(1 + x) + (53*K*nc*Pi*\[Alpha]^3*Zeta[5])/
   (6*x*(1 + x)) + (((55*I)/2)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/
   (1 + x) + (((50*I)/3)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) - 
  (((9*I)/2)*K*nc*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) - 
  (I*K*nc^3*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) - 
  ((9*I)*K*nc*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(x*(1 + x)) - 
  (I*K*nc^3*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(x*(1 + x)), 
 ((4*I)*K)/(1 + x) + (((4*I)/3)*K*nc*Pi^2*\[Alpha])/(1 + x) + 
  (((7*I)/30)*K*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((37*I)/360)*K*nc^2*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((155*I)/2268)*K*nc*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((2483*I)/408240)*K*nc^3*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((113*I)/180)*K*nc*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((80*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) + 
  (22*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) + 
  (56*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^2*HPL[{-4}, x])/x + ((10*I)*K*\[Alpha]^2*HPL[{-4}, x])/
   (1 + x) + (((136*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((161*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^2*HPL[{-3}, x])/x - (4*K*Pi*\[Alpha]^2*HPL[{-3}, x])/
   (1 + x) - (8*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(3*(1 + x)) - 
  (37*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*x*(1 + x)) + 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/x - 
  (I*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) - 
  (((89*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) + 
  (((59*I)/60)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (2*K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) - (K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/
   (3*(1 + x)) + (149*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*(1 + x)) - 
  (1063*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(1080*x*(1 + x)) + 
  (4*K*Pi^3*\[Alpha]^2*HPL[{0}, x])/(3*(1 + x)) + 
  (22*K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) + 
  (23*K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(30*x*(1 + x)) + 
  ((22*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) + 
  ((56*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((28*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((80*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) + 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  ((32*I)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(1 + x) + 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) + 
  (68*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*(1 + x)) + 
  (32*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(x*(1 + x)) + 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) + 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(1 + x) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/(1 + x) - 
  (((19*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((74*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/x + 
  ((10*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((28*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((71*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) + 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  (((11*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) - 
  (((121*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x + 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) + 
  (16*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(3*(1 + x)) + 
  (38*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) - 
  (7*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*(1 + x)) - 
  (29*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(6*x*(1 + x)) + 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) + 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) - 
  (22*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -3}, x])/x + 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) - 
  (((50*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) - 
  (((170*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) + 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*(1 + x)) - 
  (10*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*x*(1 + x)) + 
  ((I/18)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) - 
  (((74*I)/45)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) + 
  ((3*I)*K*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) + 
  (((331*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) + 
  (((31*I)/18)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/x - 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) - 
  (((331*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  ((I/3)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(x*(1 + x)) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) + 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  ((32*I)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((32*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) + 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) + 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) + 
  (((64*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(1 + x) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(1 + x) + 
  (64*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*(1 + x)) + 
  (12*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) + 
  (((5*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) + 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(1 + x) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) + 
  (5*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*(1 + x)) + 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(x*(1 + x)) + 
  (((35*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(1 + x) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x + 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) - 
  ((4*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((2*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) - 
  (((53*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) - 
  (((49*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x + 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((7*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  ((8*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) - 
  ((22*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) + 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) + 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  (((61*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) - 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (61*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*(1 + x)) - 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) - 
  (((22*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) - 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) + 
  (16*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((26*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((37*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x + 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) - 
  ((10*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((170*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((38*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) + 
  ((3*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((65*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x - 
  (13*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*(1 + x)) + 
  (35*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(6*x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x - 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (20*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) - 
  (11*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x + 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) + 
  (11*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*(1 + x)) - 
  (97*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(18*x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x + 
  (10*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) - 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) - 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) - 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) + 
  (((64*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) + 
  (((5*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) + 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  (((35*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((19*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) + 
  (12*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(1 + x) + 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) + 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(1 + x) - 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (35*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*(1 + x)) + 
  (29*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (3*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) + 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  (((61*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) - 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) - 
  (((8*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  (((40*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) + 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) - 
  (((22*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) - 
  ((3*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((15*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) - 
  (16*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (15*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) - 
  (22*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*(1 + x)) - 
  (3*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((38*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) - 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*(1 + x)) + 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  ((21*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x + 
  (((10*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) + 
  (((10*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  ((8*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((7*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/x + 
  ((8*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((2*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((82*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((166*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((137*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((53*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  ((28*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) + 
  (((4*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((19*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((14*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((34*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((34*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((44*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) - 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((15*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((68*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((94*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) + 
  (((44*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  (((34*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  ((21*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) - 
  ((30*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (30*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (34*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*(1 + x)) + 
  (21*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (19*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (38*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (85*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) + 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (80*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((30*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((14*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((52*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((74*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((94*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((136*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((200*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((44*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  (12*K*Pi*\[Alpha]^2*Zeta[3])/x + (6*K*Pi*\[Alpha]^2*Zeta[3])/(1 + x) - 
  (K*nc^2*Pi*\[Alpha]^2*Zeta[3])/(2*(1 + x)) - 
  (29*K*nc*Pi^3*\[Alpha]^3*Zeta[3])/(6*(1 + x)) - 
  (K*nc^3*Pi^3*\[Alpha]^3*Zeta[3])/(36*(1 + x)) - 
  (K*nc*Pi^3*\[Alpha]^3*Zeta[3])/(x*(1 + x)) - 
  (((86*I)/3)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((70*I)/3)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  (76*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) + 
  (77*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) - 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) - 
  (((193*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) - 
  ((I/36)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) - 
  (((10*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((I/6)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((133*I)/6)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((82*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((53*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((37*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  ((15*I)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) + 
  (64*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*(1 + x)) + 
  (9*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (23*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (122*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) - 
  (142*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  ((9*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (((67*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((40*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((22*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((36*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((31*I)/2)*K*nc*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  (((17*I)/18)*K*nc^3*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  (32*K*nc*Pi*\[Alpha]^3*Zeta[5])/(3*(1 + x)) + 
  (K*nc^3*Pi*\[Alpha]^3*Zeta[5])/(1 + x) - (118*K*nc*Pi*\[Alpha]^3*Zeta[5])/
   (3*x*(1 + x)) - (((47*I)/6)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/
   (1 + x) + (I*K*nc^3*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) - 
  (((101*I)/3)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) - 
  (((27*I)/2)*K*nc*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x), 
 ((4*I)*K)/x - ((4*I)*K)/(1 + x) + (((4*I)/3)*K*nc*Pi^2*\[Alpha])/x - 
  (((4*I)/3)*K*nc*Pi^2*\[Alpha])/(1 + x) + 
  (((37*I)/360)*K*nc^2*Pi^4*\[Alpha]^2)/x + (((19*I)/30)*K*Pi^4*\[Alpha]^2)/
   (1 + x) - (((37*I)/360)*K*nc^2*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((1057*I)/3240)*K*nc*Pi^6*\[Alpha]^3)/(1 + x) - 
  (((32*I)/189)*K*nc*Pi^6*\[Alpha]^3)/(x*(1 + x)) + 
  (((2483*I)/408240)*K*nc^3*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  (18*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) - 
  (48*K*nc*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-4}, x])/x - ((2*I)*K*\[Alpha]^2*HPL[{-4}, x])/
   (1 + x) - (((115*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) - 
  (((169*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (((3*I)/2)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^2*HPL[{-3}, x])/x + (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-3}, x])/
   x - (4*K*Pi*\[Alpha]^2*HPL[{-3}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-3}, x])/(1 + x) + 
  (17*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(18*(1 + x)) + 
  (5*K*nc*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(6*x*(1 + x)) + 
  (K*nc^3*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(3*x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]*HPL[{-2}, x])/x + ((2*I)*K*nc*\[Alpha]*HPL[{-2}, x])/
   (1 + x) - (I*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/x - 
  ((I/2)*K*nc^2*Pi^2*\[Alpha]^2*HPL[{-2}, x])/x - 
  (I*K*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  ((I/2)*K*nc^2*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  (((7*I)/9)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) + 
  (((37*I)/90)*K*nc*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (((19*I)/720)*K*nc^3*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (5*K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) - (K*Pi^3*\[Alpha]^2*HPL[{-1}, x])/
   (3*(1 + x)) - (253*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*(1 + x)) + 
  (121*K*nc*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(1080*x*(1 + x)) - 
  (2*K*nc*Pi*\[Alpha]*HPL[{0}, x])/x + (2*K*nc*Pi*\[Alpha]*HPL[{0}, x])/
   (1 + x) - (K*nc^2*Pi^3*\[Alpha]^2*HPL[{0}, x])/(2*x) + 
  (4*K*Pi^3*\[Alpha]^2*HPL[{0}, x])/(3*(1 + x)) + 
  (K*nc^2*Pi^3*\[Alpha]^2*HPL[{0}, x])/(2*(1 + x)) - 
  (14*K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) - 
  (11*K*nc*Pi^5*\[Alpha]^3*HPL[{0}, x])/(60*x*(1 + x)) - 
  (19*K*nc^3*Pi^5*\[Alpha]^3*HPL[{0}, x])/(720*x*(1 + x)) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) - 
  ((48*I)*K*nc*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) + 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((35*I)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) - 
  (((181*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) + 
  (32*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) + 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(x*(1 + x)) - 
  (35*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(1 + x) - 
  (181*K*nc*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*x*(1 + x)) - 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  (((106*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (14*K*nc*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-3, -1}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-3, -1}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-3, -1}, x])/(1 + x) + 
  (((119*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) + 
  (((37*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((29*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((101*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) + 
  (((3*I)/2)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) + 
  ((5*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((15*I)*K*nc*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) - 
  (18*K*nc*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, -2}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-2, -2}, x])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) + 
  (((41*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  (((239*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x + 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) - 
  (65*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) + 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(3*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x + 
  (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x - 
  (2*K*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) + 
  (19*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(6*(1 + x)) + 
  (23*K*nc*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) + 
  (K*nc^3*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) - 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (18*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) - 
  (16*K*nc*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -3}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -3}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) + 
  (((223*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) + 
  ((12*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/x - 
  (2*K*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) - 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*(1 + x)) + 
  (13*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(6*x*(1 + x)) - 
  (((4*I)/9)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) - 
  (((89*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]*HPL[{-1, 0}, x])/x + 
  ((2*I)*K*nc*\[Alpha]*HPL[{-1, 0}, x])/(1 + x) - 
  ((3*I)*K*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x - 
  ((I/2)*K*nc^2*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x + 
  ((3*I)*K*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) + 
  ((I/2)*K*nc^2*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) - 
  (((269*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  ((I/45)*K*nc*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  (((19*I)/720)*K*nc^3*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/x - 
  (I*K*nc^2*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/x + 
  ((4*I)*K*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (I*K*nc^2*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (((281*I)/180)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  ((I/3)*K*nc*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(x*(1 + x)) - 
  ((I/6)*K*nc^3*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(x*(1 + x)) + 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  ((35*I)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) - 
  (((181*I)/3)*K*nc*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) + 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  ((14*I)*K*nc*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  (((106*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) - 
  (40*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (14*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(x*(1 + x)) - 
  (46*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (29*K*nc*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(x*(1 + x)) - 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(1 + x) - 
  (106*K*nc*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) + 
  ((5*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((15*I)*K*nc*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) - 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) - 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) - 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(x*(1 + x)) - 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(1 + x) - 
  (46*K*nc*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(x*(1 + x)) - 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) - 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x + 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((28*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((2*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((5*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((137*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((5*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((20*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  (((3*I)/2)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) - 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) - 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) + 
  (((28*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) + 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  (24*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) + 
  (29*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(1 + x) + 
  (2*K*nc*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) + 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) - 
  (((13*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) - 
  (12*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -2, -1}, x])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) - 
  (((47*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) - 
  ((12*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) + 
  (((43*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) + 
  (((53*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) - 
  (((41*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) - 
  (((125*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) - 
  (((19*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x + 
  (15*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(2*(1 + x)) - 
  (2*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x - 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (8*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) - 
  (10*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x + 
  (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x - 
  (6*K*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) + 
  (K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(18*(1 + x)) + 
  (92*K*nc*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
  (K*nc^3*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(3*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x - 
  (2*K*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) - 
  (5*K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(1 + x) + 
  (2*K*nc*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (K*nc^3*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(2*x*(1 + x)) - 
  (((40*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  ((14*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) - 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((4*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) - 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) - 
  (((85*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) + 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) + 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) - 
  (4*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(x*(1 + x)) + 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) + 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(x*(1 + x)) - 
  (29*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(1 + x) - 
  (85*K*nc*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) + 
  (5*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (15*K*nc*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((24*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) + 
  ((29*I)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  (((4*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) - 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) + 
  ((11*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) - 
  (((13*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) - 
  ((5*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) - 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) + 
  (24*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) + 
  (12*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) - 
  (5*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) - 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(1 + x) - 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) + 
  (((46*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) - 
  (((41*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) - 
  (((67*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) + 
  (10*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) + 
  (6*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) + 
  (13*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(1 + x) - 
  (67*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*x*(1 + x)) + 
  ((35*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) - 
  (((76*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) + 
  (16*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x + 
  (((10*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) + 
  (((10*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x - 
  ((6*I)*K*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((53*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((34*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/x + 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/x - 
  ((4*I)*K*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((23*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((142*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x + 
  ((2*I)*K*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) - 
  (((83*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((58*I)/9)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((3*I)/2)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) + 
  (((29*I)/3)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) + 
  ((24*I)*K*nc*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (((11*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) - 
  ((34*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((24*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((24*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((24*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) + 
  ((12*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((5*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) - 
  ((20*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((22*I)*K*nc*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) + 
  (((4*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) + 
  ((6*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) + 
  ((13*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) - 
  (((67*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) - 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) - 
  (((44*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) + 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((35*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) - 
  (((76*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) + 
  ((38*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) - 
  (8*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (18*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) + 
  (38*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (35*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(1 + x) - 
  (76*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*x*(1 + x)) + 
  (46*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) - 
  (41*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^3*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (11*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (18*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) + 
  (20*K*nc*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) + 
  ((38*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((18*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) - 
  ((30*I)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((2*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^3*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((40*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) + 
  (((82*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((20*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  (((32*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (6*K*Pi*\[Alpha]^2*Zeta[3])/x - (K*nc^2*Pi*\[Alpha]^2*Zeta[3])/(2*x) - 
  (6*K*Pi*\[Alpha]^2*Zeta[3])/(1 + x) + (K*nc^2*Pi*\[Alpha]^2*Zeta[3])/
   (2*(1 + x)) + (19*K*nc*Pi^3*\[Alpha]^3*Zeta[3])/(3*(1 + x)) - 
  (5*K*nc*Pi^3*\[Alpha]^3*Zeta[3])/(6*x*(1 + x)) - 
  (K*nc^3*Pi^3*\[Alpha]^3*Zeta[3])/(36*x*(1 + x)) - 
  (((23*I)/3)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) + 
  (((19*I)/3)*K*nc*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) - 
  (110*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) - 
  (161*K*nc*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (K*nc^3*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(2*x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x - 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x - 
  ((2*I)*K*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((65*I)/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) - 
  ((I/18)*K*nc*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((I/36)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/x + 
  ((I/2)*K*nc^2*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/(1 + x) + 
  (((41*I)/6)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) + 
  (((37*I)/2)*K*nc*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((5*I)/18)*K*nc^3*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((44*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) - 
  (((77*I)/3)*K*nc*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((2*I)*K*nc*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((16*I)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) - 
  (((89*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (3*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(1 + x) + 
  (28*K*nc*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (14*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(1 + x) - 
  (71*K*nc*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (K*nc^3*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(2*x*(1 + x)) + 
  (97*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (37*K*nc*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (K*nc^3*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(2*x*(1 + x)) + 
  (I*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) + 
  (((76*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((38*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) - 
  (((10*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((92*I)/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((I/3)*K*nc*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((I/2)*K*nc^3*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((10*I)*K*nc*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  ((3*I)*K*nc*\[Alpha]^3*Zeta[3]^2)/(x*(1 + x)) - 
  (((17*I)/18)*K*nc^3*\[Alpha]^3*Zeta[3]^2)/(x*(1 + x)) - 
  (206*K*nc*Pi*\[Alpha]^3*Zeta[5])/(3*(1 + x)) + 
  (53*K*nc*Pi*\[Alpha]^3*Zeta[5])/(6*x*(1 + x)) + 
  (K*nc^3*Pi*\[Alpha]^3*Zeta[5])/(x*(1 + x)) - 
  (((37*I)/3)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) + 
  (((50*I)/3)*K*nc*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) + 
  (I*K*nc^3*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) + 
  (((9*I)/2)*K*nc*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) + 
  ((9*I)*K*nc*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(x*(1 + x)) + 
  (I*K*nc^3*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(x*(1 + x)), 
 (((-19*I)/30)*K*nc*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((361*I)/405)*K*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((467*I)/3240)*K*nc^2*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((29*I)/45)*K*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((5*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((260*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (((25*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) - 
  (59*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*(1 + x)) + 
  (2*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*(1 + x)) - 
  (34*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*x*(1 + x)) + 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(2*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-2}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-2}, x])/
   (1 + x) + ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  (((2*I)/9)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) + 
  (((52*I)/45)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) - 
  (((43*I)/18)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) + 
  (((283*I)/360)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) + 
  (5*K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) + 
  (K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*(1 + x)) - 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(54*(1 + x)) - 
  (7*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(270*(1 + x)) + 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*x*(1 + x)) + 
  (197*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(270*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]*HPL[{0}, x])/x + (4*K*Pi*\[Alpha]*HPL[{0}, x])/(1 + x) - 
  (K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/x - (K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/
   (3*(1 + x)) + (26*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) - 
  (17*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(90*(1 + x)) + 
  (4*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(5*x*(1 + x)) + 
  (47*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(360*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (((29*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) + 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) - 
  (44*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(1 + x) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(1 + x) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(x*(1 + x)) - 
  (29*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  (52*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(x*(1 + x)) - 
  (((94*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((8*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((80*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  ((I/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((41*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((188*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) + 
  (((79*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) + 
  (I*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  (((59*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) - 
  (((10*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  (((5*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) - 
  (((10*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) + 
  (46*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) - 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) + 
  (77*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*x*(1 + x)) + 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(6*x*(1 + x)) - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) + 
  (5*K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*(1 + x)) + 
  (4*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*(1 + x)) + 
  (K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) + 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(2*x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) + 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) - 
  (((5*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) + 
  (((22*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/x + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) + 
  (6*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(1 + x) - 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*(1 + x)) + 
  (28*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*x*(1 + x)) - 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(6*x*(1 + x)) + 
  (((4*I)/15)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) - 
  (((34*I)/45)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) + 
  (((113*I)/30)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) + 
  (((4*I)/9)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/
   (1 + x) + ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x - 
  ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) - 
  (((89*I)/90)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((7*I)/18)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((194*I)/45)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  (((191*I)/360)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (((9*I)/10)*K*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) + 
  (((17*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  (((29*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  (((23*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (104*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(x*(1 + x)) - 
  (94*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (23*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) - 
  (3*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(x*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(1 + x) - 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(1 + x) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(x*(1 + x)) - 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) + 
  (I*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  (I*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) + 
  (22*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(1 + x) - 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) - 
  (92*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((146*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((13*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((62*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) - 
  (((7*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((103*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((35*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((77*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  (((23*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((2*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((10*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((38*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  (((16*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) + 
  (((13*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (6*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(1 + x) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(1 + x) + 
  (14*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) + 
  (13*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  (I*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, -1}, x])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((28*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((5*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) - 
  ((2*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((23*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((68*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) - 
  (((2*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((23*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) + 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (36*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((35*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((16*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((49*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (((7*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x - 
  (11*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*(1 + x)) + 
  (2*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(1 + x) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*x*(1 + x)) - 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(6*x*(1 + x)) - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x + 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (20*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) + 
  (4*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) + 
  (148*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (28*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) - 
  (31*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*(1 + x)) + 
  (7*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*(1 + x)) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
  (53*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(18*x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) - 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) - 
  (3*K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(1 + x) + 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) - 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  (((23*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) + 
  (((22*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  (I*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) - 
  (160*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) + 
  (112*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(x*(1 + x)) - 
  (34*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) - 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) - 
  (74*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(1 + x) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(1 + x) + 
  (20*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) + 
  (3*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((40*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  (((13*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) + 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  (((88*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  (I*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) - 
  (I*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  (28*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) - 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(1 + x) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(1 + x) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((23*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(1 + x) + 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(1 + x) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  (24*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((10*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((127*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((47*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  (((211*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (((19*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (((8*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((25*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((26*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((17*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((76*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) - 
  ((I/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((128*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((23*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((26*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((2*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  ((16*I)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) - 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) + 
  (((112*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((28*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((40*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((28*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) - 
  (I*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((22*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((124*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((22*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) + 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) + 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) + 
  (18*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (48*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(1 + x) + 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(1 + x) + 
  (10*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*x*(1 + x)) + 
  (94*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (23*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (34*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (32*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (18*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (80*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) + 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((28*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((100*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((272*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((56*I)*K*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  (7*K*nc*Pi*\[Alpha]^2*Zeta[3])/x + (6*K*nc*Pi*\[Alpha]^2*Zeta[3])/(1 + x) + 
  (34*K*Pi^3*\[Alpha]^3*Zeta[3])/(3*(1 + x)) + 
  (29*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(18*(1 + x)) + 
  (22*K*Pi^3*\[Alpha]^3*Zeta[3])/(3*x*(1 + x)) - 
  (20*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(9*x*(1 + x)) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((25*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((64*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  (76*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) - 
  (46*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (61*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (I*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((415*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((21*I)/2)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((302*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((6*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  (I*K*nc*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  ((33*I)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((23*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((56*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((20*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) - 
  (((40*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((26*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  ((7*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) + 
  (((41*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(1 + x) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (25*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (62*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(1 + x) + 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(1 + x) + 
  (18*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (31*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (128*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (17*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) - 
  (136*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (34*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  ((38*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((110*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((28*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((4*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((40*I)*K*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((3*I)*K*\[Alpha]^3*Zeta[3]^2)/(1 + x) + 
  (((5*I)/2)*K*nc^2*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  (20*K*Pi*\[Alpha]^3*Zeta[5])/(3*(1 + x)) - (7*K*nc^2*Pi*\[Alpha]^3*Zeta[5])/
   (3*(1 + x)) - (130*K*Pi*\[Alpha]^3*Zeta[5])/(3*x*(1 + x)) - 
  (41*K*nc^2*Pi*\[Alpha]^3*Zeta[5])/(6*x*(1 + x)) + 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) - 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) - 
  (((2*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) - 
  ((27*I)*K*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x), 
 (((13*I)/15)*K*nc*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((361*I)/405)*K*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((1583*I)/3240)*K*nc^2*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((29*I)/45)*K*Pi^6*\[Alpha]^3)/(x*(1 + x)) + 
  (((11*I)/36)*K*nc^2*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-6}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) + 
  (40*K*nc^2*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/x + 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((25*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((260*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (((469*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (12*K*nc*Pi*\[Alpha]^2*HPL[{-3}, x])/x - 
  (12*K*nc*Pi*\[Alpha]^2*HPL[{-3}, x])/(1 + x) - 
  (59*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*(1 + x)) - 
  (41*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(18*(1 + x)) - 
  (34*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*x*(1 + x)) - 
  (25*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(18*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-2}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-2}, x])/
   (1 + x) - (I*K*nc*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  (((2*I)/9)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) - 
  (((113*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) - 
  (((43*I)/18)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (((977*I)/360)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (7*K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) - 
  (2*K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*(1 + x)) - 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(54*(1 + x)) - 
  (173*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(180*(1 + x)) + 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*x*(1 + x)) - 
  (149*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]*HPL[{0}, x])/x + (4*K*Pi*\[Alpha]*HPL[{0}, x])/(1 + x) - 
  (K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/x + 
  (11*K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/(3*(1 + x)) + 
  (26*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) + 
  (7*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(18*(1 + x)) + 
  (4*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(5*x*(1 + x)) + 
  (47*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(360*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) + 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  (((5*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) + 
  (((113*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) - 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) - 
  (44*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) - 
  (130*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(1 + x) + 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(x*(1 + x)) + 
  (113*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) + 
  (((11*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) + 
  (((62*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  (52*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (44*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) - 
  (94*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) + 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-3, -1}, x])/x - 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-3, -1}, x])/(1 + x) - 
  (((94*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((14*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((80*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  (((19*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/x + 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((37*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((188*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) + 
  (((307*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  (12*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/x - 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  (((59*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  ((I/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  (((5*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) + 
  (((121*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x + 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) + 
  (46*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) + 
  (29*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) + 
  (77*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*x*(1 + x)) + 
  (64*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*x*(1 + x)) + 
  (10*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x - 
  (8*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) + 
  (5*K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*(1 + x)) - 
  (3*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(2*(1 + x)) + 
  (K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) - 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(6*x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) + 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/x - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) - 
  (((73*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) + 
  (((22*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) + 
  (((47*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) + 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/x - 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) + 
  (6*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(1 + x) + 
  (4*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(1 + x) + 
  (28*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*x*(1 + x)) + 
  (37*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(6*x*(1 + x)) + 
  (((4*I)/15)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) + 
  (((23*I)/18)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) + 
  (((113*I)/30)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) + 
  (((109*I)/36)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/
   (1 + x) - ((4*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x + 
  ((7*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) - 
  (((89*I)/90)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((23*I)/18)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((194*I)/45)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  (((1331*I)/360)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/x + 
  ((4*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (((9*I)/10)*K*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) + 
  (((137*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  (I*K*nc^2*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(x*(1 + x)) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  (((130*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  (((5*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) + 
  (((113*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((44*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) + 
  (((11*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) + 
  (((62*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) - 
  (((67*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (104*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) - 
  (46*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) - 
  (94*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (32*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) - 
  (67*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(1 + x) + 
  (11*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(x*(1 + x)) + 
  (62*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) + 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  (((37*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) + 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) - 
  (76*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(1 + x) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*(1 + x)) - 
  (37*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) + 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) - 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) - 
  (92*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) - 
  (106*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((146*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((82*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((62*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) - 
  (((58*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x - 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((103*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((15*I)/2)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((77*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  (((235*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x + 
  (((2*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) - 
  (((4*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((38*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  (((25*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  (((31*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (6*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(1 + x) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*(1 + x)) + 
  (14*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) - 
  (31*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) - 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) + 
  (12*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, -1}, x])/x - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((28*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((7*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  ((I/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((61*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((68*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((44*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) + 
  (((53*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (36*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) - 
  (36*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x - 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((35*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) - 
  ((I/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((49*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (((49*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x - 
  (11*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*(1 + x)) - 
  (9*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(2*(1 + x)) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*x*(1 + x)) - 
  (13*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(2*x*(1 + x)) + 
  (10*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x - 
  (12*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (20*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) + 
  (8*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(3*(1 + x)) + 
  (148*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (103*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x - 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) - 
  (31*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*(1 + x)) - 
  (29*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(6*(1 + x)) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(18*x*(1 + x)) - 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x + 
  (8*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) - 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) + 
  (10*K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) + 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (6*K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((46*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) - 
  (((67*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) - 
  (((76*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  (((37*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) - 
  (((106*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) + 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((38*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) - 
  (((118*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) - 
  (160*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) - 
  (104*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) + 
  (112*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) + 
  (104*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) - 
  (34*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) - 
  (38*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) - 
  (74*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) - 
  (118*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(1 + x) + 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*(1 + x)) + 
  (20*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) + 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) + 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((40*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) - 
  (((31*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  (((88*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) + 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) - 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  (28*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (3*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) - 
  (13*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(1 + x) - 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) - 
  ((36*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  (((53*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) - 
  (((52*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(1 + x) + 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*(1 + x)) - 
  (52*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) - 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) - 
  (((79*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  (24*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((32*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((32*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x - 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((127*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((163*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  (((211*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (((211*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (((8*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (I*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((26*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((116*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((76*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((7*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((128*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((50*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((26*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((2*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  ((16*I)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) - 
  (((104*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) + 
  (((112*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (((104*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((38*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (((118*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((28*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((14*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((40*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((28*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((124*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) - 
  (((52*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) - 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((79*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) + 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (40*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (40*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) + 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (48*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(1 + x) - 
  (19*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*(1 + x)) + 
  (10*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  (79*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*x*(1 + x)) + 
  (94*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (13*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(1 + x) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (53*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (34*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(1 + x) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (32*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (80*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) + 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((28*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  ((26*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((100*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((52*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((272*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((56*I)*K*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  (7*K*nc*Pi*\[Alpha]^2*Zeta[3])/x + (34*K*Pi^3*\[Alpha]^3*Zeta[3])/
   (3*(1 + x)) + (34*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(9*(1 + x)) + 
  (22*K*Pi^3*\[Alpha]^3*Zeta[3])/(3*x*(1 + x)) + 
  (13*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(9*x*(1 + x)) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((64*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  (76*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) + 
  (22*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(1 + x) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (101*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (I*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((415*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((551*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((302*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  ((24*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  (I*K*nc*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  ((33*I)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((401*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((56*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((83*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((20*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) - 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((41*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((26*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (((11*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(1 + x) - 
  (155*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*(1 + x)) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (155*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (62*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(1 + x) + 
  (145*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (18*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (79*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (128*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) - 
  (25*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(1 + x) - 
  (136*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (34*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  (((5*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  ((38*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (((41*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((110*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  ((19*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((22*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((4*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((40*I)*K*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((3*I)*K*\[Alpha]^3*Zeta[3]^2)/(1 + x) + 
  (((5*I)/2)*K*nc^2*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  (20*K*Pi*\[Alpha]^3*Zeta[5])/(3*(1 + x)) - (K*nc^2*Pi*\[Alpha]^3*Zeta[5])/
   (1 + x) - (130*K*Pi*\[Alpha]^3*Zeta[5])/(3*x*(1 + x)) - 
  (41*K*nc^2*Pi*\[Alpha]^3*Zeta[5])/(6*x*(1 + x)) + 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) + 
  (((25*I)/2)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) - 
  (((2*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) - 
  ((27*I)*K*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x), 
 (((-7*I)/30)*K*nc*Pi^4*\[Alpha]^2)/(1 + x) + 
  (((361*I)/405)*K*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((419*I)/1620)*K*nc^2*Pi^6*\[Alpha]^3)/(1 + x) + 
  (((29*I)/45)*K*Pi^6*\[Alpha]^3)/(x*(1 + x)) + 
  (((61*I)/180)*K*nc^2*Pi^6*\[Alpha]^3)/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-6}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-5}, x])/(1 + x) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) - 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-5}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/x - 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-4}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((145*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(1 + x) + 
  (((260*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) + 
  (((94*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-4}, x])/(x*(1 + x)) - 
  (59*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*(1 + x)) - 
  (9*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(2*(1 + x)) - 
  (34*K*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*x*(1 + x)) - 
  (8*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-3}, x])/(9*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-2}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-2}, x])/
   (1 + x) - ((3*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-2}, x])/x + 
  ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-2}, x])/(1 + x) + 
  (((2*I)/9)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) + 
  (((29*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(1 + x) - 
  (((43*I)/18)*K*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) - 
  (((223*I)/360)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-2}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*x) + 
  (K*nc*Pi^3*\[Alpha]^2*HPL[{-1}, x])/(3*(1 + x)) - 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(54*(1 + x)) - 
  (137*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*(1 + x)) + 
  (67*K*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(540*x*(1 + x)) - 
  (89*K*nc^2*Pi^5*\[Alpha]^3*HPL[{-1}, x])/(270*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]*HPL[{0}, x])/x + (4*K*Pi*\[Alpha]*HPL[{0}, x])/(1 + x) - 
  (K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/x - (K*nc*Pi^3*\[Alpha]^2*HPL[{0}, x])/
   (3*(1 + x)) + (26*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) + 
  (17*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(45*(1 + x)) + 
  (4*K*Pi^5*\[Alpha]^3*HPL[{0}, x])/(5*x*(1 + x)) + 
  (137*K*nc^2*Pi^5*\[Alpha]^3*HPL[{0}, x])/(360*x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-5, -1}, x])/(1 + x) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-5, -1}, x])/(x*(1 + x)) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(1 + x) - 
  ((80*I)*K*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-5, 0}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(1 + x) - 
  (44*K*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) + 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, -1}, x])/(3*x*(1 + x)) - 
  (2*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(1 + x) + 
  (19*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(3*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(x*(1 + x)) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-4, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  ((24*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -3}, x])/(x*(1 + x)) - 
  (52*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*(1 + x)) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) - 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -2}, x])/(3*x*(1 + x)) - 
  (((94*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  ((8*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(1 + x) - 
  (((80*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) - 
  (((40*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, -1}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/x - 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-3, 0}, x])/(1 + x) + 
  (((115*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((37*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(1 + x) + 
  (((188*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) + 
  (((76*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-3, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -4}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(1 + x) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -3}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -2}, x])/(1 + x) - 
  (((59*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) - 
  (((101*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(1 + x) + 
  (((5*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) - 
  (((55*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -2}, x])/(x*(1 + x)) - 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/x - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, -1}, x])/(1 + x) + 
  (46*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*(1 + x)) + 
  (2*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(1 + x) + 
  (77*K*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(9*x*(1 + x)) + 
  (11*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, -1}, x])/(18*x*(1 + x)) + 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/x - 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-2, 0}, x])/(1 + x) + 
  (5*K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*(1 + x)) + 
  (11*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(6*(1 + x)) + 
  (K*Pi^3*\[Alpha]^3*HPL[{-2, 0}, x])/(3*x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) + 
  (((38*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) - 
  (((80*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -5}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(1 + x) + 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -4}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/x - 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-1, -3}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) - 
  (((25*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(1 + x) + 
  (((22*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) - 
  (((7*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -3}, x])/(x*(1 + x)) + 
  (2*K*nc*Pi*\[Alpha]^2*HPL[{-1, -2}, x])/(1 + x) + 
  (6*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(1 + x) + 
  (11*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*(1 + x)) + 
  (28*K*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*x*(1 + x)) + 
  (10*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -2}, x])/(3*x*(1 + x)) + 
  (((4*I)/15)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) - 
  (((23*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(1 + x) + 
  (((113*I)/30)*K*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) + 
  (((53*I)/180)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/x + ((4*I)*K*\[Alpha]*HPL[{-1, 0}, x])/
   (1 + x) - (I*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/x - 
  ((2*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{-1, 0}, x])/(1 + x) - 
  (((89*I)/90)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) + 
  (((61*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(1 + x) - 
  (((194*I)/45)*K*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) - 
  (((29*I)/120)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{-1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*Pi^2*\[Alpha]^2*HPL[{0, 0}, x])/(1 + x) + 
  (((9*I)/10)*K*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  (((73*I)/90)*K*nc^2*Pi^4*\[Alpha]^3*HPL[{0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(1 + x) - 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  (((19*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(1 + x) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-4, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(1 + x) - 
  ((32*I)*K*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-4, 0, 0}, x])/(x*(1 + x)) - 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  ((24*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -2, 0}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -2}, x])/(x*(1 + x)) + 
  (104*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*(1 + x)) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(1 + x) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, -1}, x])/(3*x*(1 + x)) - 
  (94*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*(1 + x)) - 
  (13*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(1 + x) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) + 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, -1, 0}, x])/(3*x*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(1 + x) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(3*(1 + x)) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(x*(1 + x)) - 
  (24*K*nc^2*Pi*\[Alpha]^3*HPL[{-3, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(1 + x) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((3*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(1 + x) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -3, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*(1 + x)) + 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(1 + x) - 
  (68*K*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, -1}, x])/(3*x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(1 + x) + 
  (K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(3*(1 + x)) - 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -2, 0}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -3}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*(1 + x)) + 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(1 + x) - 
  (92*K*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -2}, x])/(3*x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((146*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) + 
  (((17*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(1 + x) - 
  (((62*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) + 
  (((17*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, -1}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((103*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  ((I/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(1 + x) + 
  (((77*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) - 
  (((91*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-2, 0, 0}, x])/x - 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((2*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) - 
  (((4*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(1 + x) + 
  (((38*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-2, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, -1}, x])/(x*(1 + x)) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) + 
  (((38*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(1 + x) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  (((80*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -4, 0}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -2}, x])/(x*(1 + x)) - 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(1 + x) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (18*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, -1}, x])/(x*(1 + x)) - 
  (6*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(1 + x) - 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(3*(1 + x)) + 
  (14*K*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) + 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -3, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) - 
  ((9*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -3}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(1 + x) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) + 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -2}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((28*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(1 + x) + 
  (((5*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/x - 
  ((10*I)*K*nc*\[Alpha]^2*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((79*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((17*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(1 + x) - 
  (((68*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) - 
  (((88*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -2, 0}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (((35*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -4}, x])/(x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(1 + x) - 
  (36*K*Pi*\[Alpha]^3*HPL[{-1, -1, -3}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/x + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((35*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((13*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(1 + x) + 
  (((49*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (((14*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -2}, x])/(x*(1 + x)) + 
  (4*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, -1}, x])/x - 
  (11*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*(1 + x)) - 
  (7*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(6*(1 + x)) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*x*(1 + x)) - 
  (K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, -1}, x])/(3*x*(1 + x)) - 
  (8*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/x + 
  (6*K*nc*Pi*\[Alpha]^2*HPL[{-1, -1, 0}, x])/(1 + x) + 
  (20*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) - 
  (8*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*(1 + x)) + 
  (148*K*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (17*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, -1, 0}, x])/(9*x*(1 + x)) + 
  (8*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/x - 
  (10*K*nc*Pi*\[Alpha]^2*HPL[{-1, 0, 0}, x])/(1 + x) - 
  (31*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*(1 + x)) + 
  (11*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(18*(1 + x)) - 
  (23*K*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) - 
  (34*K*nc^2*Pi^3*\[Alpha]^3*HPL[{-1, 0, 0}, x])/(9*x*(1 + x)) + 
  (12*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/x - 
  (10*K*nc*Pi*\[Alpha]^2*HPL[{0, 0, 0}, x])/(1 + x) - 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) - 
  (5*K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(3*(1 + x)) + 
  (4*K*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (2*K*nc^2*Pi^3*\[Alpha]^3*HPL[{0, 0, 0}, x])/(x*(1 + x)) + 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  ((26*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(1 + x) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  ((13*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(1 + x) - 
  (((8*I)/3)*K*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((28*I)*K*nc^2*\[Alpha]^3*HPL[{-3, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(1 + x) + 
  ((16*I)*K*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-3, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) + 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(1 + x) - 
  (((68*I)/3)*K*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) + 
  (((8*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, -1}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) + 
  ((I/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(1 + x) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, -1, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) + 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(1 + x) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  (((26*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((6*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(1 + x) + 
  ((20*I)*K*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  ((5*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -2, 0}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) + 
  (((44*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -2}, x])/(x*(1 + x)) - 
  (160*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*(1 + x)) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(1 + x) + 
  (112*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, -1}, x])/(3*x*(1 + x)) - 
  (34*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*(1 + x)) + 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(1 + x) - 
  (74*K*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (44*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, -1, 0}, x])/(3*x*(1 + x)) + 
  (6*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(1 + x) + 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(3*(1 + x)) + 
  (20*K*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (12*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (3*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(1 + x) - 
  (8*K*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) - 
  (16*K*nc^2*Pi*\[Alpha]^3*HPL[{-2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(1 + x) - 
  ((40*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, -1}, x])/(x*(1 + x)) - 
  ((6*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) - 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, -1, 0}, x])/(x*(1 + x)) + 
  (((4*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(1 + x) - 
  (((88*I)/3)*K*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) - 
  (((92*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -3, 0, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, -1}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) - 
  ((9*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -2, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) + 
  ((15*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -2}, x])/(x*(1 + x)) - 
  (28*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) - 
  (14*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(1 + x) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, -1}, x])/(x*(1 + x)) + 
  (12*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(1 + x) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (15*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(1 + x) + 
  (10*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(3*(1 + x)) + 
  (4*K*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) - 
  (9*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -2, 0, 0}, x])/(x*(1 + x)) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -3, -1}, x])/(x*(1 + x)) + 
  (((94*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((32*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(1 + x) + 
  (((86*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) - 
  (((35*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -3, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) - 
  (((11*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(1 + x) + 
  ((17*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -2}, x])/(x*(1 + x)) - 
  (16*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) - 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(1 + x) + 
  (2*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, -1}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(1 + x) - 
  (11*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(3*(1 + x)) + 
  (17*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) - 
  (((5*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  ((36*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -3}, x])/(x*(1 + x)) + 
  (8*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  (4*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(1 + x) - 
  (24*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) - 
  (12*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -2}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, -1}, x])/x - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((10*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(1 + x) - 
  (((52*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((10*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/x + 
  ((6*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, -1, 0}, x])/(1 + x) - 
  (((127*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  ((I/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(1 + x) + 
  (((211*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (((77*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/x - 
  ((12*I)*K*nc*\[Alpha]^2*HPL[{-1, -1, 0, 0}, x])/(1 + x) - 
  (((8*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((26*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(1 + x) + 
  (((26*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((89*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/x - 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((76*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((56*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(1 + x) + 
  (((128*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((136*I)/9)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc*\[Alpha]^2*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((26*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  (((22*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(1 + x) - 
  ((16*I)*K*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) - 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(1 + x) + 
  (((112*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, -1}, x])/(x*(1 + x)) - 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(1 + x) - 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (((44*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(1 + x) - 
  ((36*I)*K*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((20*I)*K*nc^2*\[Alpha]^3*HPL[{-2, -1, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((28*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(1 + x) + 
  ((40*I)*K*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((16*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((28*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) - 
  ((14*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(1 + x) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((10*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(1 + x) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((15*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, -1, 0, 0}, x])/(x*(1 + x)) - 
  (((56*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(1 + x) - 
  (((124*I)/3)*K*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((92*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((16*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) - 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(1 + x) + 
  ((2*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) - 
  (((11*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(1 + x) + 
  ((17*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, -1, 0}, x])/(x*(1 + x)) + 
  (((52*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) + 
  (((44*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(1 + x) - 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) - 
  (((50*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -2, 0, 0}, x])/(x*(1 + x)) + 
  ((8*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  ((4*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(1 + x) - 
  ((24*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) - 
  ((12*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, -1}, x])/(x*(1 + x)) + 
  ((2*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) - 
  (((5*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(1 + x) + 
  ((10*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((36*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -2, 0}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) - 
  ((26*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -2}, x])/(x*(1 + x)) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(1 + x) + 
  (56*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (8*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  (32*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(1 + x) - 
  (48*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  (2*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(1 + x) - 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(3*(1 + x)) + 
  (10*K*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (36*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (94*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (32*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*(1 + x)) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (35*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0}, x])/(3*x*(1 + x)) + 
  (34*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) + 
  (38*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*(1 + x)) - 
  (40*K*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (80*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0}, x])/(3*x*(1 + x)) - 
  (32*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (20*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(1 + x) - 
  (80*K*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (40*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(1 + x) + 
  ((56*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((8*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, -1}, x])/(x*(1 + x)) + 
  ((32*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((6*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(1 + x) - 
  ((48*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) - 
  ((26*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, -1, 0}, x])/(x*(1 + x)) + 
  ((4*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(1 + x) + 
  ((36*I)*K*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, -1, 0, 0}, x])/(x*(1 + x)) + 
  (((16*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(1 + x) - 
  (((28*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((116*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((104*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((10*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(1 + x) - 
  (((100*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  (((56*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((160*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((104*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (((272*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) + 
  (((208*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0, 0, 0, 0}, x])/(x*(1 + x)) - 
  ((56*I)*K*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) - 
  ((40*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0, 0, 0, 0}, x])/(1 + x) + 
  (11*K*nc*Pi*\[Alpha]^2*Zeta[3])/x - (6*K*nc*Pi*\[Alpha]^2*Zeta[3])/
   (1 + x) + (34*K*Pi^3*\[Alpha]^3*Zeta[3])/(3*(1 + x)) + 
  (52*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(9*(1 + x)) + 
  (22*K*Pi^3*\[Alpha]^3*Zeta[3])/(3*x*(1 + x)) + 
  (143*K*nc^2*Pi^3*\[Alpha]^3*Zeta[3])/(18*x*(1 + x)) - 
  (((92*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((52*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(1 + x) - 
  (((64*I)/3)*K*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) - 
  (((23*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-3}, x]*Zeta[3])/(x*(1 + x)) + 
  (76*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) + 
  (56*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*(1 + x)) + 
  (86*K*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) + 
  (55*K*nc^2*Pi*\[Alpha]^3*HPL[{-2}, x]*Zeta[3])/(3*x*(1 + x)) - 
  ((5*I)*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/x + 
  ((2*I)*K*nc*\[Alpha]^2*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((415*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((29*I)/6)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(1 + x) + 
  (((302*I)/9)*K*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((61*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[3])/(x*(1 + x)) + 
  (I*K*nc*\[Alpha]^2*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  ((33*I)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((167*I)/18)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(1 + x) - 
  (((56*I)/3)*K*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((19*I)/3)*K*nc^2*Pi^2*\[Alpha]^3*HPL[{0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((20*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((50*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(1 + x) + 
  (((74*I)/3)*K*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((61*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-2, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((26*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((21*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(1 + x) - 
  ((12*I)*K*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  ((15*I)*K*nc^2*\[Alpha]^3*HPL[{-2, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  (((2*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(1 + x) + 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) + 
  ((7*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -2}, x]*Zeta[3])/(x*(1 + x)) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(1 + x) - 
  (25*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(3*(1 + x)) - 
  (66*K*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  (6*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (62*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(1 + x) + 
  (26*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(3*(1 + x)) + 
  (18*K*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (5*K*nc^2*Pi*\[Alpha]^3*HPL[{-1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (128*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) - 
  (70*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*(1 + x)) - 
  (136*K*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  (59*K*nc^2*Pi*\[Alpha]^3*HPL[{0, 0}, x]*Zeta[3])/(3*x*(1 + x)) - 
  ((14*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  (((25*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(1 + x) - 
  ((38*I)*K*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) - 
  ((18*I)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, -1}, x]*Zeta[3])/(x*(1 + x)) + 
  (((110*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((34*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(1 + x) + 
  (((34*I)/3)*K*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((35*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, -1, 0}, x]*Zeta[3])/(x*(1 + x)) - 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) - 
  (((20*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(1 + x) + 
  (((40*I)/3)*K*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  (((41*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1, 0, 0}, x]*Zeta[3])/(x*(1 + x)) + 
  ((40*I)*K*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) + 
  ((24*I)*K*nc^2*\[Alpha]^3*HPL[{0, 0, 0}, x]*Zeta[3])/(1 + x) - 
  ((3*I)*K*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  ((8*I)*K*nc^2*\[Alpha]^3*Zeta[3]^2)/(1 + x) - 
  (20*K*Pi*\[Alpha]^3*Zeta[5])/(3*(1 + x)) + (8*K*nc^2*Pi*\[Alpha]^3*Zeta[5])/
   (3*(1 + x)) - (130*K*Pi*\[Alpha]^3*Zeta[5])/(3*x*(1 + x)) - 
  (71*K*nc^2*Pi*\[Alpha]^3*Zeta[5])/(3*x*(1 + x)) + 
  (((44*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) + 
  (((101*I)/6)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(1 + x) - 
  (((2*I)/3)*K*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) + 
  (((14*I)/3)*K*nc^2*\[Alpha]^3*HPL[{-1}, x]*Zeta[5])/(x*(1 + x)) - 
  ((27*I)*K*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x) - 
  ((29*I)*K*nc^2*\[Alpha]^3*HPL[{0}, x]*Zeta[5])/(1 + x)}

